Generators and Relations for Real Stabilizer Operators

Real stabilizer operators, which are also known as real Clifford operators, are generated, through composition and tensor product, by the Hadamard gate, the Pauli Z gate, and the controlled-Z gate. We introduce a normal form for real stabilizer circuits and show that every real stabilizer operator admits a unique normal form. Moreover, we give a finite set of relations that suffice to rewrite any real stabilizer circuit to its normal form.

==> anc/README <==
This supplement to "Generators and Relations for Real Stabilizer
Operators" establishes that the reduced relations of Definition 5.6
imply the typed relations of Definition 5.1 (as listed in the 8
figures, from Figure 3 to Figure 10 in Appendix B).

